Untangling Local and Global Deformations in Deep Convolutional Networks for Image Classification and Sliding Window Detection

Deep Convolutional Neural Networks (DCNNs) commonly use generic `max-pooling' (MP) layers to extract deformation-invariant features, but we argue in favor of a more refined treatment. First, we introduce epitomic convolution as a building block alternative to the common convolution-MP cascade of DCNNs; while having identical complexity to MP, Epitomic Convolution allows for parameter sharing across different filters, resulting in faster convergence and better generalization. Second, we introduce a Multiple Instance Learning approach to explicitly accommodate global translation and scaling when training a DCNN exclusively with class labels. For this we rely on a `patchwork' data structure that efficiently lays out all image scales and positions as candidates to a DCNN. Factoring global and local deformations allows a DCNN to `focus its resources' on the treatment of non-rigid deformations and yields a substantial classification accuracy improvement. Third, further pursuing this idea, we develop an efficient DCNN sliding window object detector that employs explicit search over position, scale, and aspect ratio. We provide competitive image classification and localization results on the ImageNet dataset and object detection results on the Pascal VOC 2007 benchmark.

==> figs/illustration/readme.sh <==
for i in conv_max epitomic_conv; do pdftops ${i}.pdf; rm -f ${i}.eps; ps2eps -c -r 1200 -f ${i}.ps; rm ${i}.ps; done


==> figs/optimization/plot.sh <==
#!/bin/sh

#declare -a titles=("alexnet2" "overfeat2" "topo" "epito2" "topon" "topon2" "epiton" "epitond4" "epitonr5" "epitond4r5") # "epito" "overfeat"
#declare -a titles=("alexnet2" "overfeat2" "overfeat2b30" "overfeatn" "topo" "epito2" "epito2b30" "topon" "topon2" "epiton" "epitonb30" "epitonb")
#declare -a titles=("alexnet2" "epitonb30" "overfeat2b30" "topon2b30" "overfeatnb30" "epito2b30" "epitonw" "toponw")

declare -a models=("epitonb30"     "overfeatnb30"  "topon2b30" "epito2b30" "overfeat2b30" "alexnet2")
declare -a titles=("EPITOMIC-NORM" "MAX-POOL-NORM" "TOPOGRAPHIC-NORM" "EPITOMIC"  "MAX-POOL" "KRIZHEVSKY")
#declare -a titles=("epitomic-norm" "max-pool-norm" "topo-norm" "epitomic"  "max-pool"     "alexnet")

NUM_PLOTS_M1=5
LAST_ID=${titles[${NUM_PLOTS_M1}]}

#for ID in "${models[@]}"; do

for ID in `seq 0 ${NUM_PLOTS_M1}`; do
    model=${models[${ID}]}
    cat `ls 2012/log/${model}/train_net.bin.*uchicago* -1 -t -r` > train_net.bin.INFO.${ID}
done

# train
GP_CMD=plot
for ID in `seq 0 ${NUM_PLOTS_M1}`; do
    title=${titles[${ID}]}
    grep ", loss = " train_net.bin.INFO.${ID} | awk '{ print $12 }' > plot.${ID}.txt
    GP_CMD=`echo ${GP_CMD} " \"plot.${ID}.txt\" smooth bezier title \"${title}\""`
    if [ ! "${ID}" == "${NUM_PLOTS_M1}" ]; then
	GP_CMD=`echo ${GP_CMD} ", "`
    fi
done
echo "set grid xtics ytics lc rgb \"#bbbbbb\" lw 2 lt 0" > plot.gp
echo ${GP_CMD} >> plot.gp
gnuplot -persist plot.gp

# test
for sc in 0 4 5; do
    GP_CMD=plot
    for ID in `seq 0 ${NUM_PLOTS_M1}`; do
	title=${titles[${ID}]}
	grep "Test score #${sc}" train_net.bin.INFO.${ID} | awk '{ print $8 }' > plot.${ID}.txt
	GP_CMD=`echo ${GP_CMD} \"plot.${ID}.txt\" with linespoints title \"${title}\"`
	if [ ! "${ID}" == "${NUM_PLOTS_M1}" ]; then
	    GP_CMD=`echo ${GP_CMD} ", "`
	fi
    done
    echo "set grid xtics ytics lc rgb \"#bbbbbb\" lw 2 lt 0" > plot.gp
    echo ${GP_CMD} >> plot.gp
    gnuplot -persist plot.gp
done


# print as EPS the top-5 val accuracyz
for sc in 4; do
    GP_CMD=plot
    for ID in `seq 0 ${NUM_PLOTS_M1}`; do
	title=${titles[${ID}]}
	grep "Test score #${sc}" train_net.bin.INFO.${ID} | awk '{ print $8 }' > plot.${ID}.txt
	# Avoid yellow, http://mathewpeet.org/howto/gnuplot-yellow/
	if [ "${ID}" == "${NUM_PLOTS_M1}" ]; then
	    GP_CMD=`echo ${GP_CMD} \"plot.${ID}.txt\" with linespoints linecolor rgb \"brown\" title \"${title}\"`
	else
	    GP_CMD=`echo ${GP_CMD} \"plot.${ID}.txt\" with linespoints title \"${title}\"`
	fi
	if [ ! "${ID}" == "${NUM_PLOTS_M1}" ]; then
	    GP_CMD=`echo ${GP_CMD} ", "`
	fi
    done
    echo "" > plot.gp
    echo "set terminal postscript eps size 6,4 enhanced color font 'Helvetica,20' linewidth 2" >> plot.gp
    echo "set output 'val_acc.eps'" >> plot.gp
    echo "set grid xtics ytics lc rgb \"#bbbbbb\" lw 2 lt 0" >> plot.gp
    echo "set xlabel \"EPOCH\"" >> plot.gp
    echo "set ylabel \"TOP-5 ACCURACY\"" >> plot.gp
    echo "set xrange [0:90]" >> plot.gp
    echo "set yrange [0.5:0.9]" >> plot.gp
    echo "set key right bottom Left" >> plot.gp
    echo ${GP_CMD} >> plot.gp
    gnuplot -persist plot.gp
done


for ID in `seq 0 ${NUM_PLOTS_M1}`; do
    rm plot.${ID}.txt
    rm train_net.bin.INFO.${ID}
done
rm plot.gp

